Node Sampling using Random Centrifugal Walks

Sampling a network with a given probability distribution has been identified as a useful operation. In this paper we propose distributed algorithms for sampling networks, so that nodes are selected by a special node, called the \emph{source}, with a given probability distribution. All these algorithms are based on a new class of random walks, that we call Random Centrifugal Walks (RCW). A RCW is a random walk that starts at the source and always moves away from it. Firstly, an algorithm to sample any connected network using RCW is proposed. The algorithm assumes that each node has a weight, so that the sampling process must select a node with a probability proportional to its weight. This algorithm requires a preprocessing phase before the sampling of nodes. In particular, a minimum diameter spanning tree (MDST) is created in the network, and then nodes' weights are efficiently aggregated using the tree. The good news are that the preprocessing is done only once, regardless of the number of sources and the number of samples taken from the network. After that, every sample is done with a RCW whose length is bounded by the network diameter. Secondly, RCW algorithms that do not require preprocessing are proposed for grids and networks with regular concentric connectivity, for the case when the probability of selecting a node is a function of its distance to the source. The key features of the RCW algorithms (unlike previous Markovian approaches) are that (1) they do not need to warm-up (stabilize), (2) the sampling always finishes in a number of hops bounded by the network diameter, and (3) it selects a node with the exact probability distribution.

==> figs2/graph.r <==
# BW
#set style fill solid
#set size ratio 0.3
set term postscript eps color enhanced "Helvetica" 62 size 22,12
#set key right center
#set key outside horizontal center bottom 
set key outside center right vertical 
#set term postscript eps color enhanced "Helvetica" 36 size 20,14
#set term postscript eps color enhanced "Helvetica" 18 
set output "inv_rnd.eps"
set boxwidth 9000
set xlabel "angles"
set xtics (150,180,360)
set ytics (0.03,0.04)
set ylabel "average relative error"
set xzeroaxis
set yrange [0.025:0.045]
set xrange [150:360]
#f(x) = -5
#set multiplot
set logscale y
set logscale x
#set label "(0,0) first"  at first  0, first  0
set title "PID with uniformly at random placement of nodes using AAP algorithm"
plot 'i_r_h_k1.txt' using 1:4 with linespoints lt 2 lw 7 ps 3 linecolor rgb "brown" title 'DRW(K1) avg'  ,\
     '' using 1:7 with linespoints lt 3 lw 7 ps 3 title 'PID avg' 
     #'inv_r_K2.txt' using 1:3 with linespoints lt -1 lw 5 ps 3 title 'DRW(K2) max' ,\
     #'' using 1:4 with linespoints lt 4 lw 5 ps 3 linecolor rgb "green" title 'DRW(K2) avg' 
     #'' using 1:4:4:4:4 with candlesticks lt 1 lw 15 linecolor rgb "brown" title 'Bneck median', \
     #'' using 1:7 with linespoints lt 1 lw 7 ps 3 linecolor rgb "brown" title 'Bneck average' ,\
     #'bartal.boxploterroresBW.dat.ok' using 1:3:3:5:5 with candlesticks lt 3 lw 8 title 'BFYZ 10th,90th percentile' whiskerbars, \
     #'' using 1:4:4:4:4 with candlesticks lt 3 lw 15 title 'BFYZ median', \
     #'' using 1:7 with linespoints lt 3 lw 7 ps 3 title 'BFYZ average' ,\
     #'bfinal.boxploterroresBW.dat.ok' using 1:3:3:5:5 with candlesticks lt -1 lw 3 title 'BFINAL 10th,90th percentile' whiskerbars, \
     #'' using 1:4:4:4:4 with candlesticks lt -1 lw 2 title 'BFINAL median', \
     #'' using 1:7 with linespoints lt -1 lw 5 ps 3 title 'BFINAL average' 
#unset multiplot

#set title "Error in network links" 
#set output "boxploterroresLink.eps"
#plot 'acc_bneckv7_boxploterroresLink.dat' using 1:3:3:5:5 with candlesticks lt 1 lw 2 title 'B-Neck 10th,90th percentile' whiskerbars, \
#     '' using 1:4:4:4:4 with candlesticks lt 1 lw 15 title 'B-Neck median', \
#     '' using 1:7 with linespoints lt -1 title 'B-Neck average', \
#      f(x) with lines notitle, \
#     'mix_boxploterroresLink.dat' using 1:3:3:5:5 with candlesticks lt 3 lw 2 title 'BEST 10th,90th percentile' whiskerbars, \
#     '' using 1:4:4:4:4 with candlesticks lt -1 lw 8 title 'BEST median', \
#     '' using 1:7 with linespoints lt 3 title 'BEST average'


